Homotopy methods for higher order shape optimization: A globalized shape-Newton method and Pareto-front tracing

First order shape optimization methods, in general, require a large number of iterations until they reach a locally optimal design. While higher order methods can significantly reduce the number of iterations, they exhibit only local convergence properties, necessitating a sufficiently close initial guess. In this work, we present an unregularized shape-Newton method and combine shape optimization with homotopy (or continuation) methods in order to allow for the use of higher order methods even if the initial design is far from a solution. The idea of homotopy methods is to continuously connect the problem of interest with a simpler problem and to follow the corresponding solution path by a predictor-corrector scheme. We use a shape-Newton method as a corrector and arbitrary order shape derivatives for the predictor. Moreover, we apply homotopy methods also to the case of multi-objective shape optimization to efficiently obtain well-distributed points on a Pareto front. Finally, our results are substantiated with a set of numerical experiments.

==> output_bu_20240409/doEvaluation.py <==
import pickle       #for writing and loading dictionaries
import numpy as np
import math
import matplotlib.pyplot as plt
import sys
sys.path.append('../')
import re       #for extracting number from string
import readWrite as rw
import v2_evaluateHomotopy as eva

if len(sys.argv)>1:
    exNumber = int(sys.argv[1])
else:
    exNumber = 105

if len(sys.argv)>2:
    strEvalComparison = str(sys.argv[2])
    if strEvalComparison == "True":
        evaluateComparison=True
    else:
        evaluateComparison=False
else:
    evaluateComparison = False#True


showPlots = False


if exNumber == 9:
    examplePaths = np.array(["example9/"])
    nPredPaths = np.array(["nPred2/","nPred3/","nPred4/", "nPred5/", "nPred6/", "nPred7/"])
    stepsizes = np.array(["stepSize-1.0/", "stepSize0.01/", "stepSize0.05/", "stepSize0.1/", "stepSize0.2/"])
elif exNumber == 105:
    examplePaths = np.array(["example105/"])
    nPredPaths = np.array(["nPred1/","nPred2/","nPred3/", "nPred4/"])
    #nPredPaths = np.array(["nPred1/","nPred2/", "nPred3/"])
    stepsizes = np.array(["stepSize-1.0/", "stepSize0.01/", "stepSize0.05/", "stepSize0.1/", "stepSize0.2/"])
    #stepsizes = np.array(["stepSize0.2/"])
else:
    print("only example numbers 9 and 105 are prepared")

####temp
#examplePaths = np.array(["example9/"])
#nPredPaths = np.array(["nPred2/", "nPred3/","nPred4/", "nPred5/"])
#stepsizes = np.array(["stepSize-1.0/", "stepSize0.01/", "stepSize100.01/", "stepSize0.02/", "stepSize100.02/", "stepSize0.05/", "stepSize100.05/", #"stepSize0.1/", "stepSize100.1/",
                      #"stepSize0.2/", "stepSize100.2/", "stepSize0.005/", "stepSize100.005/"])#,
##nPredPaths = np.array(["nPred5/"])
##stepsizes = np.array(["stepSize0.02/"])

examplePaths = np.array(["example105/"])
nPredPaths = np.array(["nPred1/","nPred2/","nPred3/", "nPred4/"])
stepsizes = np.array(["stepSize-1.0/", "stepSize0.1/", "stepSize100.1/"])

####

#def replaceCharacter(myString, char, charNew):
    #for i in range(len(myString)):
        #if myString[i] == char:
            ##myString[i] = charNew
            #myString = string.replace(old_char, new_char, count)
    #return myString

##import string
#myString1 = 'alpha1.0'
##myString2 = replaceCharacter(myString1, '.', 'p')
#myString2 = myString1.replace('.', 'p')
#print(myString1, myString2)
#input("aa")

colors = np.array(['tab:gray', 'tab:green', 'tab:cyan', 'tab:blue', 'tab:red', 'tab:olive', 'tab:orange', 'tab:brown', 'tab:purple', 'tab:pink'])
linestyles = np.array(['-*', '--*', '-.*', ':*'])
#linestyles = np.array(['-*', '-*', '-*'])
nLineStyles = len(linestyles)
for exPath in examplePaths:
    exNumber = int(re.findall(r'\d+', exPath)[0])
    for sSize in stepsizes:
        #if nPred==3 and sSize != "stepSize-1.0/":
            #continue
        fig, axPath = plt.subplots()
        mySSize = float(sSize[8:-1])
        if mySSize < 0:
            mySTRssize = 'fixed adaptation'
        elif mySSize > 100:
            mySTRssize = 'double agile adaptation, alpha='+str(round(mySSize%100,10))
        else:
            mySTRssize = 'agile adaptation, alpha='+str(mySSize)
        plt.title('homotopy path, '+mySTRssize, fontweight="bold")
        axPath.set_xlabel('homotopy value')
        axPath.set_ylabel('path')
        axPath.tick_params(axis ='y')
        logarithmic = True

        save_filename = exPath+"homotopypaths_"+sSize[:-1].replace('.', 'p')

        for nPPath in nPredPaths:
            nPred = int(re.findall(r'\d+', nPPath)[0])
            path = exPath+nPPath+sSize
            print(exPath, nPPath, sSize, path)
            with open(path+'homotopy_values_all.pkl', 'rb') as fp:
                homotopy_values_all = pickle.load(fp)
            nPredCalc = nPred+1
            if sSize=="stepSize-1.0/":
                nPredCalc=nPred

            if evaluateComparison==False:
                eva.evaluateHomotopyValues(homotopy_values_all, outputpath=path, showPlots=False, exampleNumber=exNumber, nPredictors=nPredCalc)

            else:
                t_all, succ = eva.getTallValues(homotopy_values_all)

                vals_axPatha = np.arange(1,len(t_all[succ>-2][1:])+1)

                if logarithmic:
                    axPath.semilogx(t_all[succ>-2][1:], vals_axPatha, linestyles[nPred%nLineStyles], color=colors[nPred], linewidth=2, label="nPred="+str(nPred))
                    plt.xlim(np.array([5e-4,1.2]))
                else:
                    axPath.plot(t_all[succ>-2][1:], vals_axPatha, linestyles[nPred%nLineStyles], color=colors[nPred],  linewidth=4, label="nPred="+str(nPred))
                    plt.xlim(np.array([0,1.02]))
                axPath.legend(loc='upper left')
                plt.grid(True)

                if exNumber == 9:
                    plt.ylim(np.array([-1,43]))
                elif exNumber == 105:
                    plt.ylim(np.array([-1,28]))


                plt.savefig(save_filename+'.eps', format='eps', dpi=1000)
                plt.savefig(save_filename+'.pdf')
        if showPlots:
            plt.show()
print("after evaluating homotopy_values_all")


==> output_bu_20240409/doEvaluationPareto.py <==
import pickle       #for writing and loading dictionaries
import numpy as np
import math
import matplotlib.pyplot as plt
import sys
sys.path.append('../')
import re       #for extracting number from string
import readWrite as rw
import v2_evaluateHomotopy as eva
import time



#examplePaths = np.array(["example8temp/","example108temp/"])
nPredPaths = np.array(["nPred2/"])
examplePaths = np.array(["example7/"])
stepsizes = np.array(["stepSize0.1"])
paretoParts = np.arange(16)#np.array(["_par0/", "_par1/", "_par2/", "_par3/", "_par4/", "_par5/"])

import matplotlib.pyplot as plt
from matplotlib.pyplot import ion

if len(sys.argv)>1:
    strshowPlots = str(sys.argv[1])
    if strshowPlots == 'True':
        showPlots=True
    else:
        showPlots=False
else:
    showPlots=True
#ion()

for exPath in examplePaths:
    exNumber = int(re.findall(r'\d+', exPath)[0])
    for nPPath in nPredPaths:
        nPred = int(re.findall(r'\d+', nPPath)[0])
        for sSize in stepsizes:
            #if nPred==3 and sSize != "stepSize-1.0/":
                #continue
            fig = plt.figure(figsize=(12, 12))
            #figManager = plt.get_current_fig_manager()
            #figManager.window.showMaximized()
            #mng = plt.get_current_fig_manager()
            #mng.window.showMaximized()
            ax = fig.add_subplot(projection='3d')
            #ax.view_init(elev=25, azim=63)
            ax.view_init(elev=17, azim=31)
            ax.set_xlabel('$\mathcal{F}_1$', fontsize = 20)
            ax.set_ylabel('$\mathcal{F}_2$', fontsize = 20)
            ax.set_zlabel('$\mathcal{F}_3$', fontsize = 20)

            allParetoPoints = np.array([])
            colors = np.array([])
            sizes = np.array([])
            opacities = np.array([])
            markers = np.array([])
            for ppart in paretoParts:
                if ppart%4==0:
                    strtrans="_transition"
                    continue        #skip transition points
                else:
                    strtrans=""
                strppart = "_par"+str(ppart)+strtrans+"/"
                path = exPath+nPPath+sSize+strppart
                #print(exPath, nPPath, sSize, strppart, path)
                with open(path+'homotopy_values_all.pkl', 'rb') as fp:
                    homotopy_values_all = pickle.load(fp)
                #eva.evaluateHomotopyValues(homotopy_values_all, outputpath=path, showPlots=False, exampleNumber=exNumber, nPredictors=nPred)
                paretoPoints = eva.getParetoPoints(homotopy_values_all)
                #print(strppart, paretoPoints)
                if len(allParetoPoints) == 0:
                    allParetoPoints = paretoPoints
                else:
                    if len(paretoPoints)>0:
                        allParetoPoints = np.vstack((allParetoPoints, paretoPoints))

            minx = min(allParetoPoints[:,0])
            maxx = max(allParetoPoints[:,0])
            miny = min(allParetoPoints[:,1])
            maxy = max(allParetoPoints[:,1])
            minz = min(allParetoPoints[:,2])
            maxz = max(allParetoPoints[:,2])
            minx = minx - 0.1*(maxx-minx)
            miny = miny - 0.1*(maxy-miny)
            minz = minz - 0.1*(maxz-minz)
            ax.set_xlim(minx, maxx)
            ax.set_ylim(miny, maxy)
            ax.set_zlim(minz, maxz)
            for ppart in paretoParts:
                if ppart%4==0:
                    strtrans="_transition"
                    continue        #skip transition points
                else:
                    strtrans=""
                strppart = "_par"+str(ppart)+strtrans+"/"
                path = exPath+nPPath+sSize+strppart
                print(exPath, nPPath, sSize, strppart, path)
                with open(path+'homotopy_values_all.pkl', 'rb') as fp:
                    homotopy_values_all = pickle.load(fp)
                #eva.evaluateHomotopyValues(homotopy_values_all, outputpath=path, showPlots=False, exampleNumber=exNumber, nPredictors=nPred)
                paretoPoints = eva.getParetoPoints(homotopy_values_all)
                print(strppart, paretoPoints)
                if len(allParetoPoints) == 0:
                    allParetoPoints = paretoPoints
                else:
                    if len(paretoPoints)>0:
                        allParetoPoints = np.vstack((allParetoPoints, paretoPoints))


                sscale = 10
                if ppart<4:
                    myMarker = "s"      #square
                    mySize = 5*sscale
                elif ppart<8:
                    myMarker = "o"      #triangle down
                    mySize = 4*sscale
                elif ppart<12:
                    myMarker = "o"      #star
                    mySize = 3*sscale
                elif ppart<16:
                    myMarker = "o"      #circle
                    mySize = 2*sscale
                else:
                    myMarker = "o"#"x"      #point / cross
                    mySize = 1*sscale

                if ppart%4==0:
                    myColor = "black"
                    myOpacity = 0.1
                    myMarker = "*"      #square
                elif ppart%4==1:
                    myColor = "red"
                    myOpacity = 1
                elif ppart%4==2:
                    myColor = "blue"
                    myOpacity = 1
                elif ppart%4==3:
                    myColor = "green"
                    myOpacity = 1

                colors = np.array(["black"])
                if len(paretoPoints)>1:
                    colors = np.append(colors, np.repeat(myColor,len(paretoPoints)-2))
                colors = np.append(colors, "black")
                #colors[0] = "black"
                #colors[-1] = "black"
                #print(colors)
                #input("a")
                markers = np.append(markers, np.repeat(myMarker,len(paretoPoints)))
                #sizes = np.append(sizes, mySize)
                #opacities = np.append(opacities, np.repeat(myOpacity, len(paretoPoints)))


                if len(paretoPoints)>0:
                    ax.scatter(paretoPoints[:,0], paretoPoints[:,1], paretoPoints[:,2], marker=myMarker, c=colors, s=mySize, alpha=myOpacity)

                    if ppart == 1:
                        ax.plot(paretoPoints[:,0], paretoPoints[:,1], zs=minz, zdir='z', marker='s', c=myColor, alpha=0.25)
                        #ax.scatter(paretoPoints[:,0], paretoPoints[:,1], zs=minz, zdir='z', marker='x', c=myColor, s=mySize, alpha=0.25)
                    elif ppart == 2:
                        ax.plot(paretoPoints[:,1], paretoPoints[:,2], zs=minx, zdir='x', marker='s', c=myColor, alpha=0.25)
                        #ax.scatter(paretoPoints[:,1], paretoPoints[:,2], zs=minx, zdir='x', marker='x', c=myColor, s=mySize, alpha=0.25)
                    elif ppart == 3:
                        ax.plot(paretoPoints[:,0], paretoPoints[:,2], zs=miny, zdir='y', marker='s', c=myColor, alpha=0.25)
                        #ax.scatter(paretoPoints[:,0], paretoPoints[:,2], zs=miny, zdir='y', marker='x', c=myColor, s=mySize, alpha=0.25)

            ##ax.scatter(allParetoPoints[:,0], allParetoPoints[:,1], allParetoPoints[:,2], c=colors, marker=myMarker, alpha=1)

            outputpath = exPath+nPPath+"/"

            #time.sleep(3)
            #input("aa")
            plt.savefig(outputpath+"pareto.png")
            plt.savefig(outputpath+"pareto.jpg")
            plt.savefig(outputpath+"pareto.pdf")
            plt.savefig(outputpath+"pareto.eps", format='eps', dpi=1000)
            ax.view_init(elev=-4, azim=-82)
            plt.savefig(outputpath+"pareto_view2.png")
            plt.savefig(outputpath+"pareto_view2.jpg")
            plt.savefig(outputpath+"pareto_view2.pdf")
            plt.savefig(outputpath+"pareto_view2.eps", format='eps', dpi=1000)
            print("after saving into", outputpath+"pareto.png")
            print("after saving into", outputpath+"pareto.pdf")
            if showPlots:
                plt.show()
            plt.close()

print("after evaluating pareto")


==> output_bu_20240409/doEvaluation_ex8.py <==
import pickle       #for writing and loading dictionaries
import numpy as np
import math
import matplotlib.pyplot as plt
import sys
sys.path.append('../')
import re       #for extracting number from string
import readWrite as rw
import v2_evaluateHomotopy as eva

exNumber = 8

evaluateComparison = True
showPlots = False

examplePaths = np.array(["example8temp/"])
#examplePaths = np.array(["/"])
nPredPaths = np.array(["nPred0/"])
stepsizes = np.array(["stepSize-1.0_gradDesc/", "stepSize-1.0_BFGS/", "stepSize-1.0_regOption2/", "stepSize-1.0_regOption1/", "stepSize-1.0/"])
isHomotopy = np.array([False, False, True, True, True])
methodNames = np.array(["gradDesc", "BFGS", "Newton regH1", "Newton regTang", "Newton"])


colors = np.array(['tab:gray', 'tab:green', 'tab:brown', 'tab:blue', 'tab:red', 'tab:olive', 'tab:orange', 'tab:cyan', 'tab:purple', 'tab:pink'])
linestyles = np.array(['-*', '--*', '-.*', ':*'])
colors = np.array(['tab:red', 'tab:olive', 'tab:orange', 'tab:cyan', 'tab:blue'])
linewidths = np.array([2, 2, 2, 2, 3])
myMarkers = np.array(['.', '.', '.', '.', 's'])
#linestyles = np.array(['-*', '-*', '-*'])
nLineStyles = len(linestyles)

for iPic in range(2):
    if iPic == 0:
        fig1, ax1It = plt.subplots()
        plt.title('Convergence history', fontweight="bold")
        ax1It.set_xlabel('iterations')
        ax1It.set_ylabel('residual')
        #ax2It = ax1It.twinx()
    elif iPic == 1:
        figTime, ax1Time = plt.subplots()
        plt.title('Convergence history', fontweight="bold")
        ax1Time.set_xlabel('computation time [s]')
        ax1Time.set_ylabel('residual')
        #ax2Time = ax1Time.twinx()



    colorLeft = 'tab:red'
    colorRight = 'tab:blue'
    #axPath.set_xlabel('homotopy value')
    #axPath.tick_params(axis ='y')
    exPath = examplePaths[0]
    nPPath = nPredPaths[0]
    linestyles = np.array(['*', '--', '-.', ':', '-'])
    #linestyles = np.array(['-*', '-*', '-*'])
    nLineStyles = len(linestyles)
    tmax = 1e99
    itmax = 1e99
    for iSize in range(len(stepsizes)):
        sSize = stepsizes[iSize]
        save_filename = exPath+"homotopypaths_"+sSize[:-1]

        path = exPath+nPPath+sSize
        print(exPath, nPPath, sSize, path)
        if isHomotopy[iSize]:
            with open(path+'homotopy_values_all.pkl', 'rb') as fp:
                homotopy_values_all = pickle.load(fp)

            gfXbnd, gfX, residuals, Jvals, timeNewton, timings = eva.get_gfX_J_Values(homotopy_values_all, doPlot=False, overTime=True)
            resid = residuals
            print(gfXbnd, gfX)
            input("abc")
        else:
            with open(path+'gradDesc.pkl', 'rb') as fp:
                resultsOpti = pickle.load(fp)
            resid = resultsOpti["gradvals"]
            Jvals = resultsOpti["funvals"]
            timings = resultsOpti["timingsCumulative"][0:len(Jvals)]

            print(len(resid), len(Jvals), len(timings))
            print(resid)
        ##input("aaa")

        timings = timings - timings[0]
        vals_ax1 = Jvals
        vals_ax2 = resid

        print(vals_ax2)
        input("aa")


        if iPic == 0:
            #ax2It.plot(vals_ax1, ':', linewidth=2, marker='', color = colors[iSize], label=methodNames[iSize])
            ax1It.semilogy(vals_ax2, '-', linewidth=linewidths[iSize], marker=myMarkers[iSize], color = colors[iSize], label=methodNames[iSize])
            ax1It.legend(loc='best')
            ax1It.set_xlim([-3, 60])
        elif iPic == 1:
            #ax2Time.plot(timings, vals_ax1, ':', linewidth=2, marker='', color = colors[iSize], label=methodNames[iSize])
            ax1Time.semilogy(timings, vals_ax2, '-', linewidth=linewidths[iSize], marker=myMarkers[iSize], color = colors[iSize], label=methodNames[iSize])
            ax1Time.legend(loc='best')
            ax1Time.set_xlim([-1, 30])


    if iPic == 0:
        plt.savefig(exPath+nPPath+'residuals_over_it.eps', format='eps', dpi=1000)
        plt.savefig(exPath+nPPath+'residuals_over_it.pdf')
    elif iPic == 1:
        plt.savefig(exPath+nPPath+'residuals_over_time.eps', format='eps', dpi=1000)
        plt.savefig(exPath+nPPath+'residuals_over_time.pdf')

#plt.show()
#plt.close()


    #input("aa")

    #vals_axPatha = np.arange(1,len(t_all[succ>-2][1:])+1)

    #if logarithmic:
        #axPath.semilogx(t_all[succ>-2][1:], vals_axPatha, linestyles[nPred%nLineStyles], color=colors[nPred], linewidth=2, label="nPred="+str(nPred))
    #else:
        #axPath.plot(t_all[succ>-2][1:], vals_axPatha, linestyles[nPred%nLineStyles], color=colors[nPred],  linewidth=4, label="nPred="+str(nPred))
        #plt.xlim(np.array([0,1.02]))
    #axPath.legend(loc='best')
    #plt.grid(True)

    #plt.savefig(save_filename+'.eps', format='eps', dpi=1000)
    #plt.savefig(save_filename+'.pdf')
    #if showPlots:
        #plt.show()
#path = exPath+nPPath+sSize
#with open(path+'homotopy_values_all.pkl', 'rb') as fp:
    #homotopy_values_all = pickle.load(fp)
#print("after evaluating homotopy_values_all")


==> output_bu_20240409/doEvaluation_ex8_9grad.py <==
import pickle       #for writing and loading dictionaries
import numpy as np
import math
import matplotlib.pyplot as plt
import sys
sys.path.append('../')
import re       #for extracting number from string
import readWrite as rw
import v2_evaluateHomotopy as eva

exNumber = 8

evaluateComparison = True
showPlots = False

examplePaths = np.array(["example9/"])
#examplePaths = np.array(["/"])
nPredPaths = np.array(["nPred2/"])
stepsizes = np.array(["stepSize-1.0_gradDesc/"])
isHomotopy = np.array([False])
methodNames = np.array(["gradDesc"])


colors = np.array(['tab:gray', 'tab:green', 'tab:brown', 'tab:blue', 'tab:red', 'tab:olive', 'tab:orange', 'tab:cyan', 'tab:purple', 'tab:pink'])
linestyles = np.array(['-*', '--*', '-.*', ':*'])
colors = np.array(['tab:red', 'tab:olive', 'tab:orange', 'tab:cyan', 'tab:blue'])
linewidths = np.array([2, 2, 2, 2, 3])
myMarkers = np.array(['.', '.', '.', '.', 's'])
#linestyles = np.array(['-*', '-*', '-*'])
nLineStyles = len(linestyles)

for iPic in range(2):
    if iPic == 0:
        fig1, ax1It = plt.subplots()
        plt.title('Convergence history', fontweight="bold")
        ax1It.set_xlabel('iterations')
        ax1It.set_ylabel('residual')
        #ax2It = ax1It.twinx()
    elif iPic == 1:
        figTime, ax1Time = plt.subplots()
        plt.title('Convergence history', fontweight="bold")
        ax1Time.set_xlabel('computation time [s]')
        ax1Time.set_ylabel('residual')
        #ax2Time = ax1Time.twinx()



    colorLeft = 'tab:red'
    colorRight = 'tab:blue'
    #axPath.set_xlabel('homotopy value')
    #axPath.tick_params(axis ='y')
    exPath = examplePaths[0]
    nPPath = nPredPaths[0]
    linestyles = np.array(['*', '--', '-.', ':', '-'])
    #linestyles = np.array(['-*', '-*', '-*'])
    nLineStyles = len(linestyles)
    tmax = 1e99
    itmax = 1e99
    for iSize in range(len(stepsizes)):
        sSize = stepsizes[iSize]
        save_filename = exPath+"homotopypaths_"+sSize[:-1]

        path = exPath+nPPath+sSize
        print(exPath, nPPath, sSize, path)
        if isHomotopy[iSize]:
            with open(path+'homotopy_values_all.pkl', 'rb') as fp:
                homotopy_values_all = pickle.load(fp)

            gfXbnd, gfX, residuals, Jvals, timeNewton, timings = eva.get_gfX_J_Values(homotopy_values_all, doPlot=False, overTime=True)
            resid = residuals
        else:
            with open(path+'gradDesc.pkl', 'rb') as fp:
                resultsOpti = pickle.load(fp)
            resid = resultsOpti["gradvals"]
            Jvals = resultsOpti["funvals"]
            timings = resultsOpti["timingsCumulative"][0:len(Jvals)]

            print(len(resid), len(Jvals), len(timings))
            print(resid)
        ##input("aaa")

        timings = timings - timings[0]
        vals_ax1 = Jvals
        vals_ax2 = resid


        if iPic == 0:
            #ax2It.plot(vals_ax1, ':', linewidth=2, marker='', color = colors[iSize], label=methodNames[iSize])
            ax1It.semilogy(vals_ax2, '-', linewidth=linewidths[iSize], marker=myMarkers[iSize], color = colors[iSize], label=methodNames[iSize])
            ax1It.legend(loc='best')
            #ax1It.set_xlim([-3, 60])
        elif iPic == 1:
            #ax2Time.plot(timings, vals_ax1, ':', linewidth=2, marker='', color = colors[iSize], label=methodNames[iSize])
            ax1Time.semilogy(timings, vals_ax2, '-', linewidth=linewidths[iSize], marker=myMarkers[iSize], color = colors[iSize], label=methodNames[iSize])
            ax1Time.legend(loc='best')
            #ax1Time.set_xlim([-1, 30])


    if iPic == 0:
        plt.savefig(exPath+nPPath+'residuals_over_it.eps', format='eps', dpi=1000)
        plt.savefig(exPath+nPPath+'residuals_over_it.pdf')
    elif iPic == 1:
        plt.savefig(exPath+nPPath+'residuals_over_time.eps', format='eps', dpi=1000)
        plt.savefig(exPath+nPPath+'residuals_over_time.pdf')

#plt.show()
#plt.close()
print("min(val2_ax2)=", min(vals_ax2), vals_ax2[-1])
print("max(timings)=", max(timings), timings[-1])


    #input("aa")

    #vals_axPatha = np.arange(1,len(t_all[succ>-2][1:])+1)

    #if logarithmic:
        #axPath.semilogx(t_all[succ>-2][1:], vals_axPatha, linestyles[nPred%nLineStyles], color=colors[nPred], linewidth=2, label="nPred="+str(nPred))
    #else:
        #axPath.plot(t_all[succ>-2][1:], vals_axPatha, linestyles[nPred%nLineStyles], color=colors[nPred],  linewidth=4, label="nPred="+str(nPred))
        #plt.xlim(np.array([0,1.02]))
    #axPath.legend(loc='best')
    #plt.grid(True)

    #plt.savefig(save_filename+'.eps', format='eps', dpi=1000)
    #plt.savefig(save_filename+'.pdf')
    #if showPlots:
        #plt.show()
#path = exPath+nPPath+sSize
#with open(path+'homotopy_values_all.pkl', 'rb') as fp:
    #homotopy_values_all = pickle.load(fp)
#print("after evaluating homotopy_values_all")


==> output_bu_20240409/v2_evaluateHomotopy.py <==
import pickle       #for writing and loading dictionaries
import numpy as np
import math
import matplotlib.pyplot as plt
import sys
sys.path.append('../')
import readWrite as rw

def evaluateHomotopyValues(homotopy_values_all, outputpath="", showPlots=False, exampleNumber=0, nPredictors=0):
    totalNewtonItCount = 0
    totalPredCount = 0
    totalTimeNewton = 0
    totalTimePred = 0
    gfXbndvec = np.array([])
    gfXvec = np.array([])
    residvec = np.array([])
    curvature1_vec1 = np.array([])
    curvature1_vec2 = np.array([])
    curvature1_vec3 = np.array([])
    curvature2_vec1 = np.array([])
    curvature2_vec2 = np.array([])
    curvature2_vec3 = np.array([])
    curvature3_vec1 = np.array([])
    curvature3_vec2 = np.array([])
    curvature3_vec3 = np.array([])

    curvatures3_mat = np.array([])

    vec_newton_steps = np.array([], dtype=np.int)
    vec_pred_steps = np.array([], dtype=np.int)
    vec_newton_time = np.array([])
    vec_pred_time = np.array([])
    t_all = np.array([])
    t_succ = np.array([])
    t_nonsucc = np.array([])
    succ = np.array([], dtype=np.int)
    Jsimplevals = np.array([])
    Jgoalvals = np.array([])
    Jgoal2vals = np.array([])
    for jj in range(len(homotopy_values_all)):
        #print(homotopy_values_all[jj])
        #input("aa")
        t_all = np.append(t_all, homotopy_values_all[jj]["tval"])
        if homotopy_values_all[jj]["succ"]>0:
            t_succ = np.append(t_succ, homotopy_values_all[jj]["tval"])
        else:
            t_nonsucc = np.append(t_nonsucc, homotopy_values_all[jj]["tval"])
        succ = np.append(succ, homotopy_values_all[jj]["succ"])
        totalNewtonItCount += homotopy_values_all[jj]["nNewton"]
        totalPredCount += homotopy_values_all[jj]["nPred"]

        myTimeNewton = homotopy_values_all[jj]["timeNewton_assem"]+homotopy_values_all[jj]["timeNewton_solve"]
        totalTimeNewton += myTimeNewton#homotopy_values_all[jj]["timeNewton"]
        totalTimePred += homotopy_values_all[jj]["timePred"]
        vec_newton_steps = np.append(vec_newton_steps, homotopy_values_all[jj]["nNewton"] * homotopy_values_all[jj]["succ"])
        vec_pred_steps = np.append(vec_pred_steps, homotopy_values_all[jj]["nPred"] * homotopy_values_all[jj]["succ"])
        vec_newton_time = np.append(vec_newton_time, homotopy_values_all[jj]["timeNewton"] * homotopy_values_all[jj]["succ"])
        vec_pred_time = np.append(vec_pred_time, homotopy_values_all[jj]["timePred"] * homotopy_values_all[jj]["succ"])
        gfXbndvec = np.append(gfXbndvec, homotopy_values_all[jj]["gfXbndvec"])
        gfXvec = np.append(gfXvec, homotopy_values_all[jj]["gfXvec"])
        residvec = np.append(residvec, homotopy_values_all[jj]["residual"])
        curvature1_vec1 = np.append(curvature1_vec1, homotopy_values_all[jj]["curvature1"][0])
        curvature1_vec2 = np.append(curvature1_vec2, homotopy_values_all[jj]["curvature1"][1])
        curvature1_vec3 = np.append(curvature1_vec3, homotopy_values_all[jj]["curvature1"][2])
        curvature2_vec1 = np.append(curvature2_vec1, homotopy_values_all[jj]["curvature2"][0])
        curvature2_vec2 = np.append(curvature2_vec2, homotopy_values_all[jj]["curvature2"][1])
        curvature2_vec3 = np.append(curvature2_vec3, homotopy_values_all[jj]["curvature2"][2])
        curvature3_vec1 = np.append(curvature3_vec1, homotopy_values_all[jj]["curvature3"][0])
        curvature3_vec2 = np.append(curvature3_vec2, homotopy_values_all[jj]["curvature3"][1])
        curvature3_vec3 = np.append(curvature3_vec3, homotopy_values_all[jj]["curvature3"][2])

        #print(homotopy_values_all[jj]["curvatures"], homotopy_values_all[jj]["succ"])
        if jj == 0:
            curvatures3_mat = homotopy_values_all[jj]["curvatures"][:,2].reshape(nPredictors,1)
        else:
            if homotopy_values_all[jj]["succ"]>0 and homotopy_values_all[jj]["tval"]<1:
                curvatures3_mat = np.hstack([curvatures3_mat, homotopy_values_all[jj]["curvatures"][:,  2].reshape(nPredictors,1)])
            else:
                curvatures3_mat = np.hstack([curvatures3_mat, np.zeros(nPredictors).reshape(nPredictors,1)])
        #print(curvatures3_mat)
        #input("aa")

        Jsimplevals = np.append(Jsimplevals, homotopy_values_all[jj]["Jsimple"] * homotopy_values_all[jj]["succ"])
        Jgoalvals = np.append(Jgoalvals, homotopy_values_all[jj]["Jgoal"] * homotopy_values_all[jj]["succ"])
        Jgoal2vals = np.append(Jgoal2vals, homotopy_values_all[jj]["Jgoal2"] * homotopy_values_all[jj]["succ"])
    print("totalIt(Newton) ", totalNewtonItCount, "totalIt(Pred) ", totalPredCount)
    print("totalTimeNewton ", totalTimeNewton, "totalTimePred ", totalTimePred)
    rw.WriteNumberToFile(totalNewtonItCount, outputpath+"nNewtonSteps.txt")
    rw.WriteNumberToFile(totalPredCount, outputpath+"nPredictorSteps.txt")
    rw.WriteNumberToFile(totalNewtonItCount+totalPredCount, outputpath+"nSteps_NewtonPlusPredictor.txt")
    rw.WriteNumberToFile(np.round(totalTimeNewton, 2), outputpath+"timeNewtonSteps.txt")
    rw.WriteNumberToFile(np.round(totalTimePred, 2), outputpath+"timePredictorSteps.txt")
    rw.WriteNumberToFile(np.round(totalTimeNewton+totalTimePred,2), outputpath+"time_NewtonPlusPredictor.txt")
    rw.WriteVectorToFile(np.round(t_all,5), outputpath+"t_all.txt")
    rw.WriteVectorToFile(np.round(t_succ,5), outputpath+"t_succ.txt")
    rw.WriteVectorToFile(np.round(t_nonsucc,5), outputpath+"t_nonsucc.txt")
    #print("vec_newton_steps ", vec_newton_steps)
    #print("vec_pred_steps ", vec_pred_steps)
    #print("vec_newton_time", vec_newton_time)
    #print("vec_pred_time ", vec_pred_time)
    #print("gfXbndvec ", gfXbndvec)
    #print("gfXvec ", gfXvec)
    #print("curvature2_vec1 ", curvature2_vec1)
    #print("curvature2_vec2 ", curvature2_vec2)
    #print("curvature2_vec3 ", curvature2_vec3)
    print("t_succ ", t_succ, len(t_succ))
    print("t_nonsucc ", t_nonsucc, len(t_nonsucc))
    print("t_all ", t_all, len(t_all))

    rw.WriteNumberToFile(len(t_all), outputpath+"nHomoSteps.txt")
    rw.WriteNumberToFile(len(t_succ), outputpath+"nHomoStepsSucc.txt")
    rw.WriteNumberToFile(len(t_nonsucc), outputpath+"nHomoStepsNonSucc.txt")
    #input("aa")
    #print("succ ", succ)

    #minSucc = 0     #to show all iterates
    #stepsizes = t_all[succ>minSucc][1:]- t_all[succ>minSucc][:-1]
    #print(t_all[succ>minSucc][1:], t_all[succ>minSucc][:-1], stepsizes)

    #print(t_all[succ>0], vec_newton_steps[succ>0])
    #print(t_all[succ>0][1:], vec_newton_steps[succ>0][1:])

    #minSucc = 0     #to show only successful iterates
    minSucc = -2     #to show all iterates
    colorLeft = 'tab:red'
    colorRight = 'tab:blue'

    logarithmic = False
    if exampleNumber == 9:
        logarithmic = True
    #time and nSteps for Newton
    fig, ax1 = plt.subplots()
    plt.title('Time and number of Newton systems', fontweight="bold")
    ax1.set_xlabel('homotopy value')
    ax1.set_ylabel('time [s]', color = colorLeft)
    ax1.tick_params(axis ='y', labelcolor = colorLeft)
    ax2 = ax1.twinx()
    ax2.set_ylabel('number of Newton systems', color = colorRight)
    ax2.tick_params(axis ='y', labelcolor = colorRight)
    vals_ax1 = abs(vec_newton_time[succ>minSucc][1:])
    vals_ax2 = abs(vec_newton_steps[succ>minSucc][1:])
    if logarithmic:
        ax1.semilogx(t_all[succ>minSucc][1:], vals_ax1, '--*', color = colorLeft, label='time Newton')
        ax2.semilogx(t_all[succ>minSucc][1:], vals_ax2, '--*', color = colorRight, label='nSteps Newton')
    else:
        ax1.plot(t_all[succ>minSucc][1:], vals_ax1, '--*', color = colorLeft, label='time Newton')
        ax2.plot(t_all[succ>minSucc][1:], vals_ax2, '--*', color = colorRight, label='nSteps Newton')
        ax1int = np.linspace(0,1,11)
        plt.xticks(ax1int)
    ax2int = range(min(vals_ax2)-1, math.ceil(max(vals_ax2))+2)
    plt.yticks(ax2int)
    ax1.legend(loc='best')
    ax2.legend(loc='best')
    plt.savefig(outputpath+"timeNsteps_newton.png")
    plt.savefig(outputpath+"timeNsteps_newton.pdf")
    if showPlots:
        plt.show()
    plt.close()

    fig, ax1 = plt.subplots()
    plt.title('Time and number of Predictor systems', fontweight="bold")
    ax1.set_xlabel('homotopy value')
    ax1.set_ylabel('time [s]', color = colorLeft)
    ax1.tick_params(axis ='y', labelcolor = colorLeft)
    ax2 = ax1.twinx()
    ax2.set_ylabel('number of Newton systems', color = colorRight)
    ax2.tick_params(axis ='y', labelcolor = colorRight)
    #time and nSteps for Predictor
    vals_ax1 = abs(vec_pred_time[succ>minSucc][1:])
    vals_ax2 = abs(vec_pred_steps[succ>minSucc][1:])
    if logarithmic:
        ax1.semilogx(t_all[succ>minSucc][1:], vals_ax1, ':*', color = colorLeft, label='time predictor')
        ax2.semilogx(t_all[succ>minSucc][1:], vals_ax2, ':*', color = colorRight, label='nSteps predictor')
    else:
        ax1.plot(t_all[succ>minSucc][1:], vals_ax1, ':*', color = colorLeft, label='time predictor')
        ax2.plot(t_all[succ>minSucc][1:], vals_ax2, ':*', color = colorRight, label='nSteps predictor')
        ax1int = np.linspace(0,1,11)
        plt.xticks(ax1int)
    ax2int = range(min(vals_ax2)-1, math.ceil(max(vals_ax2))+2)
    plt.yticks(ax2int)
    ax1.legend(loc='best')
    ax2.legend(loc='best')
    plt.savefig(outputpath+"timeNsteps_predictor.png")
    plt.savefig(outputpath+"timeNsteps_predictor.pdf")
    if showPlots:
        plt.show()
    plt.close()

    fig, ax1 = plt.subplots()
    plt.title('Time and number of Newton+Predictor systems', fontweight="bold")
    ax1.set_xlabel('homotopy value')
    ax1.set_ylabel('time [s]', color = colorLeft)
    ax1.tick_params(axis ='y', labelcolor = colorLeft)
    ax2 = ax1.twinx()
    ax2.set_ylabel('number of Newton systems', color = colorRight)
    ax2.tick_params(axis ='y', labelcolor = colorRight)
    #time and nSteps for Newton+Predictor
    vals_ax1 = abs(vec_pred_time[succ>minSucc][1:]+vec_newton_time[succ>minSucc][1:])
    vals_ax2 = abs(vec_pred_steps[succ>minSucc][1:]+vec_newton_steps[succ>minSucc][1:])
    if logarithmic:
        ax1.semilogx(t_all[succ>minSucc][1:], vals_ax1, '-*', color = colorLeft, label='time Newton+predictor')
        ax2.semilogx(t_all[succ>minSucc][1:], vals_ax2, '-*', color = colorRight, label='nSteps Newton+predictor')
    else:
        ax1.plot(t_all[succ>minSucc][1:], vals_ax1, '-*', color = colorLeft, label='time Newton+predictor')
        ax2.plot(t_all[succ>minSucc][1:], vals_ax2, '-*', color = colorRight, label='nSteps Newton+predictor')
        ax1int = np.linspace(0,1,11)
        plt.xticks(ax1int)
    ax2int = range(min(vals_ax2)-1, math.ceil(max(vals_ax2))+2)
    plt.yticks(ax2int)
    ax1.legend(loc='best')
    ax2.legend(loc='best')
    plt.savefig(outputpath+"timeNsteps_NewtonPpredictor.png")
    plt.savefig(outputpath+"timeNsteps_NewtonPpredictor.pdf")
    if showPlots:
        plt.show()
    plt.close()

    fig, ax1 = plt.subplots()
    plt.title('Time and number of Newton and Newton+Predictor systems', fontweight="bold")
    ax1.set_xlabel('homotopy value')
    ax1.set_ylabel('time [s]', color = colorLeft)
    ax1.tick_params(axis ='y', labelcolor = colorLeft)
    ax2 = ax1.twinx()
    ax2.set_ylabel('number of Newton systems', color = colorRight)
    ax2.tick_params(axis ='y', labelcolor = colorRight)
    #time and nSteps for Newton+Predictor and Newton
    vals_ax1a = abs(vec_pred_time[succ>minSucc][1:]+vec_newton_time[succ>minSucc][1:])
    vals_ax1b = abs(vec_newton_time[succ>minSucc][1:])
    vals_ax2a = abs(vec_pred_steps[succ>minSucc][1:]+vec_newton_steps[succ>minSucc][1:])
    vals_ax2b = abs(vec_newton_steps[succ>minSucc][1:])
    if logarithmic:
        ax1.semilogx(t_all[succ>minSucc][1:], vals_ax1a, '-*', color = colorLeft, label='time Newton+predictor')
        ax1.semilogx(t_all[succ>minSucc][1:], vals_ax1b, '--*', color = colorLeft, label='time Newton')
        ax2.semilogx(t_all[succ>minSucc][1:], vals_ax2a, '-*', color = colorRight, label='nSteps Newton+predictor')
        ax2.semilogx(t_all[succ>minSucc][1:], vals_ax2b, '--*', color = colorRight, label='nSteps Newton')
    else:
        #print(t_all[succ>minSucc][1:])
        ax1.plot(t_all[succ>minSucc][1:], vals_ax1a, '-*', color = colorLeft, label='time Newton+predictor')
        ax1.plot(t_all[succ>minSucc][1:], vals_ax1b, '--*', color = colorLeft, label='time Newton')
        ax2.plot(t_all[succ>minSucc][1:], vals_ax2a, '-*', color = colorRight, label='nSteps Newton+predictor')
        ax2.plot(t_all[succ>minSucc][1:], vals_ax2b, '--*', color = colorRight, label='nSteps Newton')
        ax1int = np.linspace(0,1,11)
        plt.xticks(ax1int)
        plt.xlim(np.array([0,1.02]))
    ax2int = range(min(min(vals_ax2a), min(vals_ax2b))-1, max(math.ceil(max(vals_ax2a)), math.ceil(max(vals_ax2b)))+2)
    plt.yticks(ax2int)
    ax1.legend(loc='best')
    ax2.legend(loc='best')
    plt.savefig(outputpath+"timeNsteps_Newton_and_NewtonPpredictor.png")
    plt.savefig(outputpath+"timeNsteps_Newton_and_NewtonPpredictor.pdf")
    if showPlots:
        plt.show()
    plt.close()


    fig, ax1 = plt.subplots()
    plt.title('path and number of Newton and Newton+Predictor systems', fontweight="bold")
    ax1.set_xlabel('homotopy value')
    ax1.set_ylabel('path', color = colorLeft)
    ax1.tick_params(axis ='y', labelcolor = colorLeft)
    ax2 = ax1.twinx()
    ax2.set_ylabel('number of Newton systems', color = colorRight)
    ax2.tick_params(axis ='y', labelcolor = colorRight)
    #time and nSteps for Newton+Predictor and Newton
    vals_ax2a = abs(vec_pred_steps[succ>minSucc][1:]+vec_newton_steps[succ>minSucc][1:])
    vals_ax2b = abs(vec_newton_steps[succ>minSucc][1:])
    vals_ax1a = np.arange(1,len(vals_ax2a)+1)
    if logarithmic or exampleNumber==2:
        ax1.semilogx(t_all[succ>minSucc][1:], vals_ax1a, '-*', color = colorLeft, label='path homotopy values')
        ax2.semilogx(t_all[succ>minSucc][1:], vals_ax2a, '-*', color = colorRight, label='nSteps Newton+predictor')
        ax2.semilogx(t_all[succ>minSucc][1:], vals_ax2b, '--*', color = colorRight, label='nSteps Newton')
    else:
        #print(t_all[succ>minSucc][1:])
        ax1.plot(t_all[succ>minSucc][1:], vals_ax1a, '-*', color = colorLeft, label='path homotopy values')
        ax2.plot(t_all[succ>minSucc][1:], vals_ax2a, '-*', color = colorRight, label='nSteps Newton+predictor')
        ax2.plot(t_all[succ>minSucc][1:], vals_ax2b, '--*', color = colorRight, label='nSteps Newton')
        ax1int = np.linspace(0,1,11)
        plt.xticks(ax1int)
        plt.xlim(np.array([0,1.02]))
    ax2int = range(min(min(vals_ax2a), min(vals_ax2b))-1, max(math.ceil(max(vals_ax2a)), math.ceil(max(vals_ax2b)))+2)
    plt.yticks(ax2int)
    ax1.legend(loc='best')
    ax2.legend(loc='best')
    plt.savefig(outputpath+"path_Nsteps_Newton_and_NewtonPpredictor.png")
    plt.savefig(outputpath+"path_Nsteps_Newton_and_NewtonPpredictor.pdf")
    if showPlots:
        plt.show()
    plt.close()

    fig, ax1 = plt.subplots()
    plt.title('homotopy path', fontweight="bold")
    ax1.set_xlabel('homotopy value')
    ax1.set_ylabel('path', color = colorLeft)
    ax1.tick_params(axis ='y', labelcolor = colorLeft)
    #ax2 = ax1.twinx()
    #ax2.set_ylabel('number of Newton systems', color = colorRight)
    #ax2.tick_params(axis ='y', labelcolor = colorRight)
    ##time and nSteps for Newton+Predictor and Newton
    #vals_ax2a = abs(vec_pred_steps[succ>minSucc][1:]+vec_newton_steps[succ>minSucc][1:])
    #vals_ax2b = abs(vec_newton_steps[succ>minSucc][1:])
    vals_ax1a = np.arange(1,len(vals_ax2a)+1)
    if logarithmic or exampleNumber==2:
        ax1.semilogx(t_all[succ>-2][1:], vals_ax1a, '-*', color = colorLeft, label='path homotopy values')
        #ax2.semilogx(t_all[succ>minSucc][1:], vals_ax2a, '-*', color = colorRight, label='nSteps Newton+predictor')
        #ax2.semilogx(t_all[succ>minSucc][1:], vals_ax2b, '--*', color = colorRight, label='nSteps Newton')
    else:
        #print(t_all[succ>-2][1:])
        ax1.plot(t_all[succ>-2][1:], vals_ax1a, '-*', color = colorLeft, label='path homotopy values')
        #ax2.plot(t_all[succ>minSucc][1:], vals_ax2a, '-*', color = colorRight, label='nSteps Newton+predictor')
        #ax2.plot(t_all[succ>minSucc][1:], vals_ax2b, '--*', color = colorRight, label='nSteps Newton')
        #ax1int = np.linspace(0,1,11)
        #plt.xticks(ax1int)
        plt.xlim(np.array([0,1.02]))
    #ax2int = range(min(min(vals_ax2a), min(vals_ax2b))-1, max(math.ceil(max(vals_ax2a)), math.ceil(max(vals_ax2b)))+2)
    #plt.yticks(ax2int)
    ax1.legend(loc='best')
    #ax2.legend(loc='best')
    plt.savefig(outputpath+"path_homotopy.png")
    plt.savefig(outputpath+"path_homotopy.pdf")
    if showPlots:
        plt.show()
    plt.close()


    plt.semilogy(gfXbndvec[gfXbndvec<1e10], label='$(\int_{\partial \Omega} (V\cdot n)^2  ds)^{1/2}$')
    plt.semilogy(gfXvec[gfXvec<1e10], '--', label='$(\int_{\Omega} V^2 dx)^{1/2}$')
    plt.semilogy(residvec, ':', label='$\|d J(\Omega)\|_{l^2}$')
    plt.xlabel('Newton iterations')
    plt.ylabel('Residuals')
    plt.legend(loc='best')
    plt.savefig(outputpath+"residuals.png")
    plt.savefig(outputpath+"residuals.pdf")
    if showPlots:
        plt.show()
    plt.close()

    minSucc = 0
    #plt.semilogy(t_all[succ>minSucc][1:], curvature2_vec1[succ>minSucc][1:], label='max(gfX2)')
    #plt.semilogy(t_all[succ>minSucc][1:], curvature2_vec2[succ>minSucc][1:], '--', label='||gfX2||')
    #plt.semilogy(t_all[succ>minSucc][:-1], curvature1_vec3[succ>minSucc][:-1], '*-', label='$(\int_{\partial \Omega} (V\cdot n)^2  ds)^{1/2}$')
    #plt.semilogy(t_all[succ>minSucc][:-1], curvature2_vec3[succ>minSucc][:-1], '*-', label='$(\int_{\partial \Omega} (V2\cdot n)^2  ds)^{1/2}$')
    #plt.semilogy(t_all[succ>minSucc][:-1], curvature3_vec3[succ>minSucc][:-1], '*-', label='$(\int_{\partial \Omega} (V3\cdot n)^2  ds)^{1/2}$')
    #print("succ", succ>minSucc)
    for ii in range(nPredictors):
        data = curvatures3_mat[ii,:][succ>minSucc][:-1]
        #print(t_all[succ>minSucc][:-1], data)
        #plt.semilogy(t_all[succ>minSucc][:-1], data, '*-', label='$d^{('+str(ii+1)+')}/dt^{('+str(ii+1)+')}\Omega(t)$')
        plt.loglog(t_all[succ>minSucc][:-1], data, '*-', label='$d^{('+str(ii+1)+')}/dt^{('+str(ii+1)+')}\Omega(t)$')
    #plt.xlim(np.array([-0.02,1.02]))
    plt.ylim(np.array([0.1,np.max(curvatures3_mat)*1.1]))
    plt.xlabel('homotopy values')
    plt.ylabel('curvatures')
    plt.legend(loc='best')
    plt.savefig(outputpath+"curvatures.png")
    plt.savefig(outputpath+"curvatures.pdf")
    if showPlots:
        plt.show()
    plt.close()

    minSucc = 0
    logarithmic=True
    #plt.semilogy(t_all[succ>minSucc][1:], curvature2_vec1[succ>minSucc][1:], label='max(gfX2)')
    #plt.semilogy(t_all[succ>minSucc][1:], curvature2_vec2[succ>minSucc][1:], '--', label='||gfX2||')
    plt.title('recommended step sizes when using different predictors', fontweight="bold")
    for ii in range(nPredictors):
        data = (math.factorial(ii+1) / curvatures3_mat[ii,:][succ>minSucc][:-1])**(1/(ii+1))
        if ii==1:
            cardinal = '1st'
        elif ii==2:
            cardinal = '2nd'
        elif ii==3:
            cardinal = '3rd'
        else:
            cardinal = str(ii)+'th'

        if logarithmic==False:
            plt.plot(t_all[succ>minSucc][:-1], data, '*-', label=cardinal+' order predictor')
            plt.xlim(np.array([-0.02,1.02]))
        else:
            plt.semilogx(t_all[succ>minSucc][:-1], data, '*-', label=cardinal+' order predictor')


    #plt.plot(t_all[succ>minSucc][:-1], 1/curvature1_vec3[succ>minSucc][:-1], '*-', label='1st order predictor')
    #plt.plot(t_all[succ>minSucc][:-1], np.sqrt(2)/np.sqrt(curvature2_vec3[succ>minSucc][:-1]), '*-', label='2nd order predictor$')
    #plt.plot(t_all[succ>minSucc][:-1], np.cbrt(6)/np.cbrt(curvature3_vec3[succ>minSucc][:-1]), '*-', label='3rd order predictor')
    plt.xlabel('homotopy values')
    plt.ylabel('recommended step size')
    plt.legend(loc='best')
    plt.savefig(outputpath+"recommStepSize.png")
    plt.savefig(outputpath+"recommStepSize.pdf")
    if showPlots:
        plt.show()
    plt.close()

    #minSucc = 0
    #stepsizes = t_all[succ>minSucc][1:]- t_all[succ>minSucc][:-1]
    #plt.loglog(curvature1_vec3[succ>minSucc][1:-1], stepsizes[:-1], '*-')
    #plt.loglog(curvature2_vec3[succ>minSucc][1:-1], stepsizes[:-1], '*-')
    #plt.loglog(curvature3_vec3[succ>minSucc][1:-1], stepsizes[:-1], '*-')
    #plt.xlabel('curvatures')
    #plt.ylabel('step size')
    ###plt.legend(loc='best')
    #plt.savefig(outputpath+"curvatures_stepsize.png")
    #plt.savefig(outputpath+"curvatures_stepsize.pdf")
    #if showPlots:
        #plt.show()
    #plt.close()

    #print(Jgoalvals[succ>minSucc])
    #print(Jgoalvals[succ>minSucc][t_all[succ>minSucc]>=0.5])
    #print(Jgoal2vals[succ>minSucc])
    plt.plot(Jgoalvals[succ>minSucc], Jgoal2vals[succ>minSucc], '-o')
    plt.plot(Jgoalvals[succ>minSucc][t_all[succ>minSucc]>=0.5], Jgoal2vals[succ>minSucc][t_all[succ>minSucc]>=0.5], '*')
    plt.xlabel('Jgoal')
    plt.ylabel('Jgoal2')
    plt.savefig(outputpath+"pareto.png")
    plt.savefig(outputpath+"pareto.pdf")
    if showPlots:
        plt.show()
    plt.close()

def getParetoPoints(homotopy_values_all):
    paretoPoints = np.array([])
    for jj in range(len(homotopy_values_all)):
        if homotopy_values_all[jj]["succ"] == 1:
            J1val = homotopy_values_all[jj]["Jgoal1"]
            J2val = homotopy_values_all[jj]["Jgoal2"]
            J3val = homotopy_values_all[jj]["Jgoal3"]
            if len(paretoPoints) == 0:
                paretoPoints = np.array([J1val, J2val, J3val])
            else:
                paretoPoints = np.vstack((paretoPoints, np.array([J1val, J2val, J3val])))
    return paretoPoints

def getTallValues(homotopy_values_all, plotPathHomotopy=False, logarithmic=False):
    t_all = np.array([])
    succ = np.array([], dtype=np.int)
    for jj in range(len(homotopy_values_all)):
        #print(homotopy_values_all[jj])
        #input("aa")
        t_all = np.append(t_all, homotopy_values_all[jj]["tval"])
        succ = np.append(succ, homotopy_values_all[jj]["succ"])

    if plotPathHomotopy:
        fig, ax1 = plt.subplots()
        plt.title('homotopy path', fontweight="bold")
        ax1.set_xlabel('homotopy value')
        colorLeft = 'tab:red'
        colorRight = 'tab:blue'
        ax1.set_ylabel('path', color = colorLeft)
        ax1.tick_params(axis ='y', labelcolor = colorLeft)
        vals_ax2b = abs(vec_newton_steps[succ>minSucc][1:])
        vals_ax1a = np.arange(1,len(vals_ax2b)+1)
        if logarithmic:
            ax1.semilogx(t_all[succ>-2][1:], vals_ax1a, '-*', color = colorLeft, label='path homotopy values')
        else:
            ax1.plot(t_all[succ>-2][1:], vals_ax1a, '-*', color = colorLeft, label='path homotopy values')
            plt.xlim(np.array([0,1.02]))
        ax1.legend(loc='best')
        plt.savefig(outputpath+"path_homotopy.png")
        plt.savefig(outputpath+"path_homotopy.pdf")
        if showPlots:
            plt.show()
        plt.close()
    return t_all, succ

def get_gfX_J_Values(homotopy_values_all, doPlot=False, logarithmic=False, overTime=False):
    gfXbnd = np.array([])
    gfX = np.array([])
    residuals = np.array([])
    Jvals = np.array([])
    t_all = np.array([])
    succ = np.array([], dtype=np.int)
    timeNewton = np.array([])
    nNewton = np.array([], dtype=np.int)
    timePred = np.array([])
    nPred = np.array([], dtype=np.int)
    for jj in range(len(homotopy_values_all)):
        #print(homotopy_values_all[jj])
        #input("aa")
        gfXbnd = np.append(gfXbnd, homotopy_values_all[jj]["gfXbndvec"])
        gfX = np.append(gfX, homotopy_values_all[jj]["gfXvec"])
        residuals = np.append(residuals, homotopy_values_all[jj]["residual"])
        Jvals = np.append(Jvals, homotopy_values_all[jj]["Jvec"])
        #t_all = np.append(t_all, homotopy_values_all[jj]["tval"])
        #succ = np.append(succ, homotopy_values_all[jj]["succ"])
        timeNewton = np.append(timeNewton, homotopy_values_all[jj]["timeNewtonvec"])
        nNewton = np.append(nNewton, homotopy_values_all[jj]["nNewton"])
        #timePred = np.append(timePred, homotopy_values_all[jj]["timePred"])
        #nPred = np.append(nPred, homotopy_values_all[jj]["nPred"])
        print("AA", Jvals)

    print("t_all=", t_all)
    print("succ=", succ)
    print("Jvals=", Jvals)
    print("gfXbnd=", gfXbnd)
    print("gfX=", gfX)
    print("residuals=", residuals)
    print("timeNewton=", timeNewton)
    #idxmaxgfx = np.argmax(gfXbnd)
    idxmaxgfx = np.argmax(residuals)

    timeNewtonCumulative = np.array([])
    totalTime=0
    for jj in range(len(timeNewton)):
        timeNewtonCumulative = np.append(timeNewtonCumulative, totalTime)
        totalTime += timeNewton[jj]

    timings = timeNewtonCumulative[idxmaxgfx:]-timeNewtonCumulative[idxmaxgfx]
    print("timeNewtonCumulative=", timeNewtonCumulative)

    minSucc=-2
    if doPlot:
        fig, ax1 = plt.subplots()
        #plt.title('homotopy path', fontweight="bold")
        if overTime==True:#plot history over computation time
            ax1.set_xlabel('time in seconds')
        else:
            ax1.set_xlabel('Newton steps')
        colorLeft = 'tab:red'
        colorRight = 'tab:blue'
        ax1.set_ylabel('path', color = colorLeft)
        ax1.tick_params(axis ='y', labelcolor = colorLeft)
        ax2 = ax1.twinx()
        #vals_ax2 = gfXbnd[idxmaxgfx:]#(gfXbnd[succ>minSucc][1:])
        vals_ax2 = residuals[idxmaxgfx:]#(gfXbnd[succ>minSucc][1:])
        vals_ax1 = Jvals[idxmaxgfx:]

        print(timings)
        if logarithmic:
            ax1.semilogx(vals_ax1, '-*', color = colorLeft, label='Jvals')
            #ax2.semilogx(vals_ax2, '-*', color = colorRight, label='gfXbnd')
            ax2.semilogx(vals_ax2, '-*', color = colorRight, label='residual')
        else:
            if overTime:
                ax1.plot(timings, vals_ax1, '-*', color = colorLeft, label='Jvals')
                #ax2.semilogy(timings, vals_ax2, '-*', color = colorRight, label='gfXbnd')
                ax2.semilogy(timings, vals_ax2, '-*', color = colorRight, label='residual')
            else:
                ax1.plot(vals_ax1, '-*', color = colorLeft, label='Jvals')
                #ax2.semilogy(vals_ax2, '-*', color = colorRight, label='gfXbnd')
                ax2.semilogy(vals_ax2, '-*', color = colorRight, label='residual')
        ax1.legend(loc='best')
        ax2.legend(loc='best')
        #plt.savefig(outputpath+"cost_residual.png")
        #plt.savefig(outputpath+"cost_residual.pdf")
        if True:#showPlots:
            plt.show()
        plt.close()
    return gfXbnd[idxmaxgfx:], gfX[idxmaxgfx:], residuals[idxmaxgfx:], Jvals[idxmaxgfx:], timeNewton[idxmaxgfx:], timings


==> taylor_plot.py <==
import matplotlib.pyplot as plt
import numpy as np

# Generate data
x_full = np.linspace(0, 6, 10000)
x  = np.linspace(2, 5, 5000)
x1 = np.linspace(2, 5, 5000)
x2 = np.linspace(2, 5, 5000)
x3 = np.linspace(2, 5, 5000)
y = np.exp(x_full)
xa = 2
fa = np.exp(xa)

y1 = fa * ( 1 + (x-xa)                                                                                       )
y2 = fa * ( 1 + (x-xa) + ((x-xa)**2)/2                                                                       )
y3 = fa * ( 1 + (x-xa) + ((x-xa)**2)/2 + ((x-xa)**3)/6                                                       )

# Plotting multiple lines on a single plot
plt.plot(x_full, y,  label='exp(x)', color='b')
plt.plot(x1, y1, label='1st order', linestyle='--', color='g')
plt.plot(x2, y2, label='2nd order', linestyle='--', color='r')
plt.plot(x3, y3, label='3rd order', linestyle='--', color='m')

# Adding labels and title
plt.xlabel('x-axis')
plt.ylabel('y-axis')
plt.title('Taylor expansion')

# plt.ylim(-1.5, 1.5)

# Displaying the legend and the plot
plt.legend()
plt.show()

